Chaos suppression of Lorenz Systems by means on the average of rounding modes

This work deals with chaos suppression based on average of the rounded modes to negative and positive infinite. The present procedure acts to reduce the rounding errors. It was observed that when the method proposed in this paper is applied to the chaotic Lorenz's system, it exhibits a periodic behaviour, characterized by a limit cycle and negative largest Lyapunov exponent. We tested our approach using three discretization schemes based on Runge-Kutta method

==> lorenz.m <==
%Lorenz map
function lorenz
clear all
%Initial condition
initV = [0.06735 1.8841 15.7734];
%step
h=1e-2;
T = 0:h:200;%75;
X=ode4(@lorenz1, T, initV);
X1 = ode4(@lorenz1, T, initV);
X2 = ode4(@lorenz2, T, initV);
%%
figure()
plot(T,X1(:,1),T,X2(:,1));
x=X1(1:16384,1);
r=X1(1:16384,2);
z=X1(1:16384,3);
%dlmwrite('pontos_main1_x.txt',[y(:,1) y(:,2) y(:,3)])
cd C:\Users\Melanie\Desktop
save main1_x x -ascii
cd C:\Users\Melanie\Desktop
save main1_y r -ascii
cd C:\Users\Melanie\Desktop
save main1_z z -ascii
%%
lbe=abs(X1(:,1)-X2(:,1))/2;
figure( )
plot(T,log(lbe),'k.')
hold on
t1=T';
aux=[find(log10(lbe)>-12)];
lbe(1:aux(1))=[];
t1(1:aux(1))=[];
aux=[find(log10(lbe)>0)];
lbe(aux(1):end)=[];
t1(aux(1):end)=[];
aux1=polyfit(t1,log(lbe),1);
lyap=aux1(1)
plot(t1,aux1(1)*t1+aux1(2),'r','LineWidth',2)
hold off
box off
xlabel('t','FontSize',50)
ylabel('log(|X1-X2|)','FontSize',50)
set(gcf, 'PaperPosition', [0 0 30 20]); 
set(gcf, 'PaperSize', [30 20]); 
set(gca,'FontSize',50,'Fontname','Times New Roman')
gtext(sprintf('%1.3f t %1.3f',aux1(1),aux1(2)),'Fontsize',50)
saveas(gcf, 'fig3', 'pdf')
disp(lyap)
disp(length(t1))

function dx = lorenz1(T, X)
%sigma = 10; rho = 28;  beta = 8/3;
%sigma = 16;rho = 45.92;  beta = 4;
sigma = 7.6;rho = 65;  beta = 5.3;
dx(1,1) = sigma*(X(2) - X(1));
dx(2,1) = X(1)*(rho - X(3)) - X(2);
dx(3,1) = X(1)*X(2) - beta*X(3);
end

function dx = lorenz2(T, X)
%sigma = 10; rho = 28;  beta = 8/3;
%sigma = 16;rho = 45.92;  beta = 4;
sigma = 7.6;rho = 65;  beta = 5.3;
dx(1,1) = sigma*(X(2) - X(1));
dx(2,1) = X(1)*rho - X(1)*X(3) - X(2);
dx(3,1) = X(1)*X(2) - beta*X(3);
end

end

